Bounds, Decompositions and Null Behaviour of KRATOS: A Mathematical Specification of a Recognition-Comparability Diagnostic

KRATOS is a group-structured bibliometric diagnostic that compares the distribution of documents (participation) with the distribution of citation weight (recognition) over a fixed, finite universe of analytical groups. This note gives its complete mathematical specification and derives the properties that govern its interpretation. Beyond bounds and equality conditions for each component, we show that the recognition-alignment score depends on citation data only through ratios of group mean citation rates to the corpus mean; that the composition ceiling of the participation--recognition factor is an affine function of the total variation distance to the uniform reference; and that the factor itself satisfies Fr\'echet-type bounds in terms of this ceiling and a participation-weighted recognition score. We establish an exact logarithmic decomposition of the composite index, an ordering between the primary and a reciprocal-symmetric recognition score, invariance properties, and closed-form first and second moments of the recognition ratios under global and stratified permutation nulls. These results explain why composite orderings can be sensitive to small groups, heavy-tailed citation distributions and metadata reassignment. All results are verified numerically with an accompanying script. The specification concerns measurement structure only; it does not define a measure of epistemic change or justice.

==> anc/SEEDS.md <==
# Randomness and software environment — KRATOS mathematical verification

This note documents the stochastic numerical checks in the arXiv mathematical
companion source package. It does not describe the separate empirical analyses
in the companion study, whose analysis code and archived environment are not
included in this package.

## Master seed and primary quantities

The verification script sets `SEED = 20260831` and initialises one NumPy
`Generator` with `np.random.default_rng(SEED)`. The primary KRATOS quantities
and all stated analytical properties are deterministic; they do not depend on
the random seed. Randomness is used only to generate test configurations and
to estimate permutation-null moments for comparison with their closed forms.

## Stream derivation and call order

No child seeds or procedure-specific seeds are created. A single generator
instance is shared by the full script. Consequently, the stream for a given
check depends on the documented execution order: deterministic-property checks
(including the rate-form check), followed by the counterexample (which uses no
random draws), followed by permutation-null simulation. Run the script from
start to finish with the listed software versions to reproduce the same stream.

## Stochastic procedures and counts

Counts below refer to high-level NumPy sampling calls or loop iterations in
`anc/verify_kratos_properties.py`, rather than the generator's internal
random-bit consumption.

| Procedure | Stochastic work |
|---|---|
| Random simplex configurations for inequalities and identities | 20,000 iterations for each of 5 group counts (2, 3, 4, 6, 10); 100,000 iterations total. Each iteration creates 4 simplex vectors (400,000 Dirichlet draws total); each vector also draws a concentration from {0.2, 1, 5} and a uniform variate for the 30% empty-cell branch, plus one integer draw selecting the emptied cell when that branch is taken. |
| Relative mean-rate identity | 2,000 iterations; each draws 4 group sizes (integers 1–29) and a Poisson(5) vector whose length is the sum of those group sizes. |
| Global permutation-null simulation | 40,000 permutations of the 200 citation weights. |
| Stratified permutation-null simulation | 40,000 outer iterations; within each iteration, the weights are permuted separately within each observed stratum (up to 5 stratum-wise permutations per iteration). |
| Initial synthetic data for permutation-null simulation | One Pareto(1.5) vector of length 200, one group-label vector of length 200, and one stratum-label vector of length 200. |

The deterministic counterexample makes no stochastic draws. The script uses the
same master-seed convention; the reported random checks are validation evidence,
not part of the mathematical definitions of KRATOS.

## Software environment

The source script declares minimum requirements of Python 3.9 and NumPy 1.22.
The output reported in the appendix of the mathematical note (Table 1) was
produced with Python 3.12.3 and NumPy 2.4.4. The script was additionally run
for this archive check with Python 3.12.14 and NumPy 2.3.5. NumPy generator
behaviour can vary across versions, so exact stream reproduction requires the
versions listed for the original run; under other versions, simulated values
may differ at the level of Monte Carlo error, whereas all deterministic checks
are version-independent.

## Related outputs

- Empirical companion study: González Barbado, M. D. & Barbado González, A.
  (2026). *Before Measuring Epistemic Change: KRATOS as a Bibliometric Diagnostic
  of Recognition Comparability*. Manuscript under review.
- Mathematical specification: González Barbado, M. D. & Barbado González, A.
  (2026). *Bounds, Decompositions and Null Behaviour of KRATOS: A Mathematical
  Specification of a Recognition-Comparability Diagnostic*. arXiv identifier
  pending.
- KRATOS v2.3 Zenodo archive: Version 2 DOI
  [10.5281/zenodo.23082982](https://doi.org/10.5281/zenodo.23082982); concept DOI
  [10.5281/zenodo.22749724](https://doi.org/10.5281/zenodo.22749724).


==> anc/verify_kratos_properties.py <==
"""
Numerical verification of the analytical results stated in
"Bounds, Decompositions and Null Behaviour of KRATOS".

The script checks every inequality and identity on randomly generated
configurations and compares the closed-form permutation-null moments
with Monte Carlo estimates. It is a consistency check of the stated
results, not a replacement for the proofs.

Requirements: Python >= 3.9, NumPy >= 1.22.
Usage:        python verify_kratos_properties.py
"""
import numpy as np

SEED = 20260831            # same master seed convention as the companion study
TOL = 1e-12                # numerical tolerance for inequalities
rng = np.random.default_rng(SEED)


# ---------------------------------------------------------------------------
# KRATOS quantities (primary specification, uniform reference p* = 1/G)
# ---------------------------------------------------------------------------
def evenness(z, G):
    """Normalised Shannon (Pielou) evenness with 0 ln 0 = 0."""
    z = z[z > 0]
    return float(-(z * np.log(z)).sum() / np.log(G))


def kcdi(hd, hc, lam):
    """Weighted geometric KCDI with explicit endpoint conventions."""
    if lam == 0:
        return hc
    if lam == 1:
        return hd
    return hd ** lam * hc ** (1 - lam)


def components(p, s, G):
    """Return A_u, S_u, S_log(u) and r_u (r_u = 0 when p_u = 0)."""
    A = np.maximum(0.0, 1.0 - np.abs(G * p - 1.0))
    pos = p > 0
    r = np.zeros_like(p)
    r[pos] = s[pos] / p[pos]
    S = np.where(pos, np.maximum(0.0, 1.0 - np.abs(r - 1.0)), 0.0)
    Slog = np.zeros_like(p)
    ok = pos & (s > 0)
    Slog[ok] = np.maximum(0.0, 1.0 - np.abs(np.log(r[ok])) / np.log(2.0))
    return A, S, Slog, r


def random_simplex(G):
    """Dirichlet draw with random concentration and occasional empty cells."""
    z = rng.dirichlet(np.full(G, rng.choice([0.2, 1.0, 5.0])))
    if rng.random() < 0.3:
        z[rng.integers(G)] = 0.0
        z = z / z.sum()
    return z


# ---------------------------------------------------------------------------
# 1. Deterministic inequalities and identities
# ---------------------------------------------------------------------------
def check_deterministic(n_draws=20000, groups=(2, 3, 4, 6, 10)):
    v = {k: 0 for k in [
        "lemma_A_le_Gp", "abar_tv", "abar_tv_equality", "ps_tv",
        "ps_tv_equality", "P_le_min", "P_ge_frechet", "P_le_abar",
        "Slog_le_S", "kcdi_amgm", "kcdi_minmax", "kji_chain",
        "log_decomposition", "rate_form"]}
    for G in groups:
        for _ in range(n_draws):
            p, s = random_simplex(G), random_simplex(G)
            A, S, Slog, r = components(p, s, G)
            P, Abar, PS = (A * S).mean(), A.mean(), (p * S).sum()
            tv_e = 0.5 * np.abs(p - 1.0 / G).sum()
            tv_ps = 0.5 * np.abs(p - s).sum()

            v["lemma_A_le_Gp"] += int((A > G * p + TOL).any())
            v["abar_tv"] += int(Abar < 1 - 2 * tv_e - TOL)
            if p.max() <= 2.0 / G:
                v["abar_tv_equality"] += int(abs(Abar - (1 - 2 * tv_e)) > 1e-9)
            v["ps_tv"] += int(PS < 1 - 2 * tv_ps - TOL)
            if (r[p > 0] <= 2).all() and (s[p == 0] == 0).all():
                v["ps_tv_equality"] += int(abs(PS - (1 - 2 * tv_ps)) > 1e-9)
            v["P_le_min"] += int(P > min(Abar, PS) + TOL)
            v["P_ge_frechet"] += int(P < max(0.0, Abar + PS - 1) - TOL)
            v["P_le_abar"] += int(P > Abar + TOL)
            v["Slog_le_S"] += int((Slog > S + TOL).any())

            hd, hc = evenness(p, G), evenness(s, G)
            for lam in (0.0, 0.25, 0.5, 0.75, 1.0):
                k = kcdi(hd, hc, lam)
                v["kcdi_amgm"] += int(k > lam * hd + (1 - lam) * hc + TOL)
                v["kcdi_minmax"] += int(not (min(hd, hc) - TOL <= k <= max(hd, hc) + TOL))
                kji = k * P
                v["kji_chain"] += int(not (-TOL <= kji <= k * Abar + TOL <= k + 2 * TOL))

            # exact log-scale decomposition between two configurations
            p2, s2 = random_simplex(G), random_simplex(G)
            A2, S2, _, _ = components(p2, s2, G)
            P2, Abar2 = (A2 * S2).mean(), A2.mean()
            hd2, hc2 = evenness(p2, G), evenness(s2, G)
            lam = 0.5
            if min(hd, hc, P, hd2, hc2, P2) > 0:
                lhs = np.log(kcdi(hd2, hc2, lam) * P2) - np.log(kcdi(hd, hc, lam) * P)
                rhs = (lam * (np.log(hd2) - np.log(hd))
                       + (1 - lam) * (np.log(hc2) - np.log(hc))
                       + (np.log(Abar2) - np.log(Abar))
                       + (np.log(P2 / Abar2) - np.log(P / Abar)))
                v["log_decomposition"] += int(abs(lhs - rhs) > 1e-9)

    # relative mean-rate form r_u = xbar_u / xbar on integer data
    for _ in range(2000):
        G = 4
        n = rng.integers(1, 30, G)
        g = np.repeat(np.arange(G), n)
        x = rng.poisson(5, n.sum()).astype(float) + 1
        c = np.bincount(g, weights=x, minlength=G)
        p, s = n / n.sum(), c / c.sum()
        r_shares = s / p
        r_rates = (c / n) / x.mean()
        v["rate_form"] += int(np.abs(r_shares - r_rates).max() > 1e-9)
    return v


# ---------------------------------------------------------------------------
# 2. Counterexample: H'_D and Abar are not monotone transforms of each other
# ---------------------------------------------------------------------------
def counterexample():
    G = 4
    out = []
    for p in (np.array([0.5, 0.5, 0.0, 0.0]), np.array([0.97, 0.01, 0.01, 0.01])):
        A, _, _, _ = components(p, p, G)
        out.append((p.tolist(), round(evenness(p, G), 4), round(A.mean(), 4)))
    return out


# ---------------------------------------------------------------------------
# 3. Permutation-null moments (global and stratified)
# ---------------------------------------------------------------------------
def null_moments(B=40000):
    G, N = 4, 200
    x = rng.pareto(1.5, N) * 3.0                 # heavy-tailed citation weights
    g = rng.integers(0, G, N)
    g[:10] = 0
    strata = rng.integers(0, 5, N)               # e.g. publication bienniums
    n = np.bincount(g, minlength=G)
    xbar, sig2 = x.mean(), x.var()               # population variance

    r_glob = np.empty((B, G))
    c_strat = np.empty((B, G))
    for b in range(B):
        xp = rng.permutation(x)
        r_glob[b] = (np.bincount(g, weights=xp, minlength=G) / n) / xbar
        xs = x.copy()
        for h in np.unique(strata):
            idx = np.where(strata == h)[0]
            xs[idx] = rng.permutation(x[idx])
        c_strat[b] = np.bincount(g, weights=xs, minlength=G)

    var_theory = (N - n) / (n * (N - 1)) * sig2 / xbar ** 2

    e_strat = np.zeros(G)
    v_strat = np.zeros(G)
    for h in np.unique(strata):
        idx = strata == h
        nh, xh = idx.sum(), x[idx]
        nhu = np.bincount(g[idx], minlength=G)
        e_strat += nhu * xh.mean()
        if nh > 1:
            v_strat += nhu * (nh - nhu) / (nh - 1) * xh.var()
    return {
        "global_E_r_sim": r_glob.mean(0), "global_Var_r_sim": r_glob.var(0),
        "global_Var_r_theory": var_theory,
        "strat_E_c_sim": c_strat.mean(0), "strat_E_c_theory": e_strat,
        "strat_Var_c_sim": c_strat.var(0), "strat_Var_c_theory": v_strat,
    }


if __name__ == "__main__":
    np.set_printoptions(precision=4, suppress=True)
    print("1. Violations of deterministic results (all should be 0):")
    for k, val in check_deterministic().items():
        print(f"   {k:20s} {val}")
    print("\n2. Counterexample (p, H'_D, Abar):")
    for row in counterexample():
        print("  ", row)
    print("\n3. Permutation-null moments (simulation vs closed form):")
    for k, val in null_moments().items():
        print(f"   {k:22s} {val}")

